RI'/SMOM scheme amplitudes for quark currents at two loops

We determine the two loop corrections to the Green's function of a quark current inserted in a quark 2-point function at the symmetric subtraction point. The amplitudes for the scalar, vector and tensor currents are presented in both the MSbar and RI'/SMOM renormalization schemes. The RI'/SMOM scheme two loop renormalization for the scalar and tensor cases agree with previous work. The vector current renormalization requires special treatment as it must be consistent with the Slavnov-Taylor identity which we demonstrate. We also discuss the possibility of an alternative definition of the RI'/SMOM scheme in the case of the tensor current.

==> anc/qcdrissmomqc.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                    Electronic version of amplitudes.

Notation:

The label Sigma_* on a set of terms flags the corresponding amplitude.
a is the coupling constant. 
alr is the gauge parameter.
Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
z3 is zeta(3) where zeta(x) is the Riemann zeta function.
psiprime(x) is the first derivative of psi(x).
psiprime3(x) is the third derivative of psi(x).
ssn(x) is s_n(x) for n = 2 and 3.
scripth312 and scripth432 are the harmonic polylogarithms defined in equation
(3.4) which combine to form the object Sigma.
ln(x) is the natural logarithm.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


scalar_msbar :=

       + a*Cf*Sigma_1 * (
          - 4
          - 2/9*alr*pi^2
          - 2*alr
          - 2/3*pi^2
          + psiprime(1/3)
          + 1/3*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_2 * (
          - 4/27*alr*pi^2
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a^2*Cf*Ca*Sigma_1 * (
          - 1531/24
          - 7/9*alr*pi^2
          + 1/27*alr*pi^4
          + 3*alr*z3
          + 1/2*alr*scripth312
          + 1/2*alr*scripth432
          - 10*alr
          - 1/6*alr^2*pi^2
          - 15/8*alr^2
          - 457/54*pi^2
          + 7/81*pi^4
          + 13*z3
          + 5/2*scripth312
          + 5/2*scripth432
          + 12*ss2(1/6*pi)
          - 24*ss2(1/2*pi)
          - 20*ss3(1/6*pi)
          + 16*ss3(1/2*pi)
          + 457/36*psiprime(1/3)
          + 7/6*psiprime(1/3)*alr
          + 1/4*psiprime(1/3)*alr^2
          + 8/27*psiprime(1/3)*pi^2
          - 2/9*psiprime(1/3)^2
          - 5/72*psiprime3(1/3)
          - 1/72*psiprime3(1/3)*alr
          - 29/324/(sqrt(3))*pi^3
          - 1/(sqrt(3))*ln(3)*pi
          + 1/12/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_2 * (
          + 28/27*alr*pi^2
          - 2/81*alr*pi^4
          - 2/3*alr*z3
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 1/27*alr^2*pi^2
          - 1691/243*pi^2
          - 26/81*pi^4
          - 38/3*z3
          - scripth312
          - scripth432
          + 40*ss2(1/6*pi)
          - 8*ss2(1/6*pi)*alr
          - 80*ss2(1/2*pi)
          + 16*ss2(1/2*pi)*alr
          - 200/3*ss3(1/6*pi)
          + 40/3*ss3(1/6*pi)*alr
          + 160/3*ss3(1/2*pi)
          - 32/3*ss3(1/2*pi)*alr
          + 1691/162*psiprime(1/3)
          - 14/9*psiprime(1/3)*alr
          + 1/18*psiprime(1/3)*alr^2
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 5/108*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*alr
          + 29/486/(sqrt(3))*alr*pi^3
          - 145/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*alr*pi
          - 10/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*alr*pi
          + 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Tf*Nf*Sigma_1 * (
          + 52/3
          + 40/27*pi^2
          - 20/9*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_2 * (
          - 32/243*pi^2
          + 16/81*psiprime(1/3)
          )

       + a^2*Cf^2*Sigma_1 * (
          - 13
          - 26/9*alr*pi^2
          + 4/27*alr*pi^4
          + alr*scripth312
          + alr*scripth432
          - 8*alr
          - 2/9*alr^2*pi^2
          - alr^2
          + 4/9*pi^2
          + 40/81*pi^4
          + 4*z3
          + 3*scripth312
          + 3*scripth432
          - 24*ss2(1/6*pi)
          + 48*ss2(1/2*pi)
          + 40*ss3(1/6*pi)
          - 32*ss3(1/2*pi)
          - 2/3*psiprime(1/3)
          + 13/3*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          - 1/9*psiprime3(1/3)
          - 1/18*psiprime3(1/3)*alr
          + 29/162/(sqrt(3))*pi^3
          + 2/(sqrt(3))*ln(3)*pi
          - 1/6/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_2 * (
          - 92/27*alr*pi^2
          + 8/81*alr*pi^4
          + 8/3*alr*z3
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 8/27*alr^2*pi^2
          + 580/27*pi^2
          + 64/81*pi^4
          + 24*z3
          - 2/3*scripth312
          - 2/3*scripth432
          - 192*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 384*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 320*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 256*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 290/9*psiprime(1/3)
          + 46/9*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          - 4/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 116/81/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 16/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 4/3/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1 * (
          - 1
          );

vector_msbar := 

       + a*Cf*Sigma_1 * (
          + 2
          - 8/27*alr*pi^2
          - 2*alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_2 * (
          + 8/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_3 * (
          + 4/3
          - 8/27*alr*pi^2
          - 2/3*alr
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_4 * (
          + 4/3
          - 8/27*alr*pi^2
          - 2/3*alr
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_5 * (
          + 8/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_6 * (
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + a^2*Cf*Ca*Sigma_1 * (
          + 169/18
          - 10/27*alr*pi^2
          + 4/81*alr*pi^4
          + 3*alr*z3
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 10*alr
          - 2/9*alr^2*pi^2
          - 15/8*alr^2
          - 236/243*pi^2
          - 10/81*pi^4
          - 2/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 10*ss2(1/6*pi)
          - 6*ss2(1/6*pi)*alr
          - 20*ss2(1/2*pi)
          + 12*ss2(1/2*pi)*alr
          - 50/3*ss3(1/6*pi)
          + 10*ss3(1/6*pi)*alr
          + 40/3*ss3(1/2*pi)
          - 8*ss3(1/2*pi)*alr
          + 118/81*psiprime(1/3)
          + 5/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 8/27*psiprime(1/3)*pi^2
          - 2/9*psiprime(1/3)^2
          + 1/108*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/648/(sqrt(3))*alr*pi^3
          - 145/1944/(sqrt(3))*pi^3
          + 1/2/(sqrt(3))*ln(3)*alr*pi
          - 5/6/(sqrt(3))*ln(3)*pi
          - 1/24/(sqrt(3))*ln(3)^2*alr*pi
          + 5/72/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_2 * (
          + 707/27
          - 28/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 14/3*alr
          - 2/9*alr^2*pi^2
          - alr^2
          + 266/243*pi^2
          - 32/243*pi^4
          - 2*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 133/81*psiprime(1/3)
          + 14/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/54*psiprime3(1/3)*alr
          )

       + a^2*Cf*Ca*Sigma_3 * (
          + 707/54
          + 8/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 7/3*alr
          - 2/9*alr^2*pi^2
          - 1/2*alr^2
          - 82/27*pi^2
          - 28/243*pi^4
          - 16/3*z3
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 41/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_4 * (
          + 707/54
          + 8/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 7/3*alr
          - 2/9*alr^2*pi^2
          - 1/2*alr^2
          - 82/27*pi^2
          - 28/243*pi^4
          - 16/3*z3
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 41/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_5 * (
          + 707/27
          - 28/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 14/3*alr
          - 2/9*alr^2*pi^2
          - alr^2
          + 266/243*pi^2
          - 32/243*pi^4
          - 2*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 133/81*psiprime(1/3)
          + 14/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/54*psiprime3(1/3)*alr
          )

       + a^2*Cf*Ca*Sigma_6 * (
          + 2/9*alr*pi^2
          - 4/81*alr*pi^4
          - 2/3*alr*z3
          + 2/27*alr^2*pi^2
          - 1672/243*pi^2
          - 32/81*pi^4
          - 28/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 68*ss2(1/6*pi)
          + 4*ss2(1/6*pi)*alr
          - 136*ss2(1/2*pi)
          - 8*ss2(1/2*pi)*alr
          - 340/3*ss3(1/6*pi)
          - 20/3*ss3(1/6*pi)*alr
          + 272/3*ss3(1/2*pi)
          + 16/3*ss3(1/2*pi)*alr
          + 836/81*psiprime(1/3)
          - 1/3*psiprime(1/3)*alr
          - 1/9*psiprime(1/3)*alr^2
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 2/27*psiprime3(1/3)
          + 1/54*psiprime3(1/3)*alr
          - 29/972/(sqrt(3))*alr*pi^3
          - 493/972/(sqrt(3))*pi^3
          - 1/3/(sqrt(3))*ln(3)*alr*pi
          - 17/3/(sqrt(3))*ln(3)*pi
          + 1/36/(sqrt(3))*ln(3)^2*alr*pi
          + 17/36/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Tf*Nf*Sigma_1 * (
          - 53/18
          - 152/243*pi^2
          + 76/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_2 * (
          - 232/27
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_3 * (
          - 116/27
          )

       + a^2*Cf*Tf*Nf*Sigma_4 * (
          - 116/27
          )

       + a^2*Cf*Tf*Nf*Sigma_5 * (
          - 232/27
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_6 * (
          - 208/243*pi^2
          + 104/81*psiprime(1/3)
          )

       + a^2*Cf^2*Sigma_1 * (
          - 23/8
          - 64/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 4*alr
          - 8/27*alr^2*pi^2
          - alr^2
          + 122/27*pi^2
          - 20/81*pi^4
          - 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 8*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          - 16*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          - 40/3*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          + 32/3*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          - 61/9*psiprime(1/3)
          + 32/9*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          + 1/6*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/243/(sqrt(3))*alr*pi^3
          - 29/486/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_2 * (
          - 14/3
          - 20/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 16/3*alr
          - 8/27*alr^2*pi^2
          - 4/3*alr^2
          + 88/27*pi^2
          - 128/243*pi^4
          - 16*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 48*ss2(1/6*pi)
          - 96*ss2(1/2*pi)
          - 80*ss3(1/6*pi)
          + 64*ss3(1/2*pi)
          - 44/9*psiprime(1/3)
          + 10/9*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/81/(sqrt(3))*pi^3
          - 4/(sqrt(3))*ln(3)*pi
          + 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_3 * (
          - 7/3
          - 4*alr*pi^2
          + 16/81*alr*pi^4
          + 8/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 8/3*alr
          - 8/27*alr^2*pi^2
          - 2/3*alr^2
          + 52/9*pi^2
          + 8/243*pi^4
          - 8/3*z3
          - 32*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 64*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 160/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 128/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 26/3*psiprime(1/3)
          + 6*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_4 * (
          - 7/3
          - 4*alr*pi^2
          + 16/81*alr*pi^4
          + 8/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 8/3*alr
          - 8/27*alr^2*pi^2
          - 2/3*alr^2
          + 52/9*pi^2
          + 8/243*pi^4
          - 8/3*z3
          - 32*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 64*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 160/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 128/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 26/3*psiprime(1/3)
          + 6*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_5 * (
          - 14/3
          - 20/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 16/3*alr
          - 8/27*alr^2*pi^2
          - 4/3*alr^2
          + 88/27*pi^2
          - 128/243*pi^4
          - 16*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 48*ss2(1/6*pi)
          - 96*ss2(1/2*pi)
          - 80*ss3(1/6*pi)
          + 64*ss3(1/2*pi)
          - 44/9*psiprime(1/3)
          + 10/9*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/81/(sqrt(3))*pi^3
          - 4/(sqrt(3))*ln(3)*pi
          + 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_6 * (
          - 4/27*alr^2*pi^2
          + 172/9*pi^2
          + 8/27*pi^4
          + 8*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 144*ss2(1/6*pi)
          + 288*ss2(1/2*pi)
          + 240*ss3(1/6*pi)
          - 192*ss3(1/2*pi)
          - 86/3*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr^2
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          + 29/27/(sqrt(3))*pi^3
          + 12/(sqrt(3))*ln(3)*pi
          - 1/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1 * (
          - 1
          );

tensor_msbar :=

       + a*Cf*Sigma_1*(
          + 2
          - 10/27*alr*pi^2
          - 2*alr
          + 10/27*pi^2
          - 5/9*psiprime(1/3)
          + 5/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_2*(
          - 4/27*alr*pi^2
          - 4/9*pi^2
          + 2/3*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_3*(
          + 4/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_4*(
          + 2/3
          - 4/27*alr*pi^2
          - 2/3*alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_5*(
          + 2/3
          - 4/27*alr*pi^2
          - 2/3*alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_6*(
          + 4/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_7*(
          + 8/3
          - 16/27*alr*pi^2
          - 8/3*alr
          + 16/27*pi^2
          - 8/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_8*(
          + 4/27*alr*pi^2
          + 4/9*pi^2
          - 2/3*psiprime(1/3)
          - 2/9*psiprime(1/3)*alr
          )

       + a^2*Cf*Ca*Sigma_1*(
          + 7097/216
          + 1/27*alr*pi^2
          + 5/81*alr*pi^4
          + 3*alr*z3
          + 5/6*alr*scripth312
          + 5/6*alr*scripth432
          - 10*alr
          - 5/18*alr^2*pi^2
          - 15/8*alr^2
          - 919/486*pi^2
          - 1/27*pi^4
          - 9*z3
          - 7/6*scripth312
          - 7/6*scripth432
          + 24*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 48*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 40*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 32*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 919/324*psiprime(1/3)
          - 1/18*psiprime(1/3)*alr
          + 5/12*psiprime(1/3)*alr^2
          + 8/27*psiprime(1/3)*pi^2
          - 2/9*psiprime(1/3)^2
          - 5/216*psiprime3(1/3)
          - 5/216*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 29/162/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 2/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 1/6/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_2*(
          + 16/27*alr*pi^2
          + 2/27*alr*pi^4
          + 2/3*alr*z3
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 5/27*alr^2*pi^2
          + 503/81*pi^2
          + 2/3*pi^4
          + 26/3*z3
          + 5/3*scripth312
          + 5/3*scripth432
          - 112*ss2(1/6*pi)
          - 16*ss2(1/6*pi)*alr
          + 224*ss2(1/2*pi)
          + 32*ss2(1/2*pi)*alr
          + 560/3*ss3(1/6*pi)
          + 80/3*ss3(1/6*pi)*alr
          - 448/3*ss3(1/2*pi)
          - 64/3*ss3(1/2*pi)*alr
          - 503/54*psiprime(1/3)
          - 8/9*psiprime(1/3)*alr
          + 5/18*psiprime(1/3)*alr^2
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          - 19/108*psiprime3(1/3)
          - 1/36*psiprime3(1/3)*alr
          + 29/243/(sqrt(3))*alr*pi^3
          + 203/243/(sqrt(3))*pi^3
          + 4/3/(sqrt(3))*ln(3)*alr*pi
          + 28/3/(sqrt(3))*ln(3)*pi
          - 1/9/(sqrt(3))*ln(3)^2*alr*pi
          - 7/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_3*(
          + 205/27
          - 28/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 14/3*alr
          - 2/9*alr^2*pi^2
          - alr^2
          + 1346/243*pi^2
          + 52/243*pi^4
          + 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 673/81*psiprime(1/3)
          + 14/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 7/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_4*(
          + 205/54
          - 14/27*alr*pi^2
          + 2/81*alr*pi^4
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 7/3*alr
          - 1/9*alr^2*pi^2
          - 1/2*alr^2
          + 673/243*pi^2
          + 26/243*pi^4
          + 14/3*z3
          - 1/3*scripth312
          - 1/3*scripth432
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 673/162*psiprime(1/3)
          + 7/9*psiprime(1/3)*alr
          + 1/6*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          - 7/108*psiprime3(1/3)
          - 1/108*psiprime3(1/3)*alr
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_5*(
          + 205/54
          - 14/27*alr*pi^2
          + 2/81*alr*pi^4
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 7/3*alr
          - 1/9*alr^2*pi^2
          - 1/2*alr^2
          + 673/243*pi^2
          + 26/243*pi^4
          + 14/3*z3
          - 1/3*scripth312
          - 1/3*scripth432
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 673/162*psiprime(1/3)
          + 7/9*psiprime(1/3)*alr
          + 1/6*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          - 7/108*psiprime3(1/3)
          - 1/108*psiprime3(1/3)*alr
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_6*(
          + 205/27
          - 28/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 14/3*alr
          - 2/9*alr^2*pi^2
          - alr^2
          + 1346/243*pi^2
          + 52/243*pi^4
          + 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 673/81*psiprime(1/3)
          + 14/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 7/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_7*(
          + 410/27
          - 56/27*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 28/3*alr
          - 4/9*alr^2*pi^2
          - 2*alr^2
          + 2692/243*pi^2
          + 104/243*pi^4
          + 56/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 160*ss2(1/6*pi)
          + 320*ss2(1/2*pi)
          + 800/3*ss3(1/6*pi)
          - 640/3*ss3(1/2*pi)
          - 1346/81*psiprime(1/3)
          + 28/9*psiprime(1/3)*alr
          + 2/3*psiprime(1/3)*alr^2
          + 64/81*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)^2
          - 7/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          + 290/243/(sqrt(3))*pi^3
          + 40/3/(sqrt(3))*ln(3)*pi
          - 10/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_8*(
          - 16/27*alr*pi^2
          - 2/27*alr*pi^4
          - 2/3*alr*z3
          - 1/3*alr*scripth312
          - 1/3*alr*scripth432
          + 5/27*alr^2*pi^2
          - 503/81*pi^2
          - 2/3*pi^4
          - 26/3*z3
          - 5/3*scripth312
          - 5/3*scripth432
          + 112*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          - 224*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          - 560/3*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          + 448/3*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          + 503/54*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          - 5/18*psiprime(1/3)*alr^2
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 19/108*psiprime3(1/3)
          + 1/36*psiprime3(1/3)*alr
          - 29/243/(sqrt(3))*alr*pi^3
          - 203/243/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 28/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          + 7/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Tf*Nf*Sigma_1*(
          - 182/27
          - 200/243*pi^2
          + 100/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_2*(
          + 128/81*pi^2
          - 64/27*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_3*(
          - 80/27
          - 160/243*pi^2
          + 80/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_4*(
          - 40/27
          - 80/243*pi^2
          + 40/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_5*(
          - 40/27
          - 80/243*pi^2
          + 40/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_6*(
          - 80/27
          - 160/243*pi^2
          + 80/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_7*(
          - 160/27
          - 320/243*pi^2
          + 160/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_8*(
          - 128/81*pi^2
          + 64/27*psiprime(1/3)
          )

       + a^2*Cf^2*Sigma_1*(
          - 79/3
          - 110/27*alr*pi^2
          + 20/81*alr*pi^4
          + 8/3*alr*z3
          + 5/3*alr*scripth312
          + 5/3*alr*scripth432
          + 4*alr
          - 10/27*alr^2*pi^2
          - alr^2
          + 128/9*pi^2
          - 32/81*pi^4
          + 20/3*z3
          - 5/3*scripth312
          - 5/3*scripth432
          - 88*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 176*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 440/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 352/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 64/3*psiprime(1/3)
          + 55/9*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          + 2/9*psiprime3(1/3)
          - 5/54*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 319/486/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 22/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 11/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_2*(
          - 100/27*alr*pi^2
          + 8/81*alr*pi^4
          + 8/3*alr*z3
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 148/9*pi^2
          - 16/81*pi^4
          + 8/3*z3
          + 2*scripth312
          + 2*scripth432
          + 128*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          - 256*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          - 640/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          + 512/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          + 74/3*psiprime(1/3)
          + 50/9*psiprime(1/3)*alr
          + 32/27*psiprime(1/3)*pi^2
          - 8/9*psiprime(1/3)^2
          - 2/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          - 232/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          - 32/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          + 8/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_3*(
          - 4
          - 16/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 16/3*alr
          - 8/27*alr^2*pi^2
          - 4/3*alr^2
          + 56/27*pi^2
          - 128/243*pi^4
          - 32/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 64*ss2(1/6*pi)
          - 128*ss2(1/2*pi)
          - 320/3*ss3(1/6*pi)
          + 256/3*ss3(1/2*pi)
          - 28/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 116/243/(sqrt(3))*pi^3
          - 16/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_4*(
          - 2
          - 8/27*alr*pi^2
          + 8/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          + 8/3*alr
          - 4/27*alr^2*pi^2
          - 2/3*alr^2
          + 28/27*pi^2
          - 64/243*pi^4
          - 16/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 32*ss2(1/6*pi)
          - 64*ss2(1/2*pi)
          - 160/3*ss3(1/6*pi)
          + 128/3*ss3(1/2*pi)
          - 14/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          + 2/9*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 4/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_5*(
          - 2
          - 8/27*alr*pi^2
          + 8/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          + 8/3*alr
          - 4/27*alr^2*pi^2
          - 2/3*alr^2
          + 28/27*pi^2
          - 64/243*pi^4
          - 16/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 32*ss2(1/6*pi)
          - 64*ss2(1/2*pi)
          - 160/3*ss3(1/6*pi)
          + 128/3*ss3(1/2*pi)
          - 14/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          + 2/9*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 4/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_6*(
          - 4
          - 16/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 16/3*alr
          - 8/27*alr^2*pi^2
          - 4/3*alr^2
          + 56/27*pi^2
          - 128/243*pi^4
          - 32/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 64*ss2(1/6*pi)
          - 128*ss2(1/2*pi)
          - 320/3*ss3(1/6*pi)
          + 256/3*ss3(1/2*pi)
          - 28/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 116/243/(sqrt(3))*pi^3
          - 16/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_7*(
          - 8
          - 32/27*alr*pi^2
          + 32/81*alr*pi^4
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 32/3*alr
          - 16/27*alr^2*pi^2
          - 8/3*alr^2
          + 112/27*pi^2
          - 256/243*pi^4
          - 64/3*z3
          - 8/3*scripth312
          - 8/3*scripth432
          + 128*ss2(1/6*pi)
          - 256*ss2(1/2*pi)
          - 640/3*ss3(1/6*pi)
          + 512/3*ss3(1/2*pi)
          - 56/9*psiprime(1/3)
          + 16/9*psiprime(1/3)*alr
          + 8/9*psiprime(1/3)*alr^2
          - 128/81*psiprime(1/3)*pi^2
          + 32/27*psiprime(1/3)^2
          + 16/27*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 232/243/(sqrt(3))*pi^3
          - 32/3/(sqrt(3))*ln(3)*pi
          + 8/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_8*(
          + 100/27*alr*pi^2
          - 8/81*alr*pi^4
          - 8/3*alr*z3
          - 2/3*alr*scripth312
          - 2/3*alr*scripth432
          + 148/9*pi^2
          + 16/81*pi^4
          - 8/3*z3
          - 2*scripth312
          - 2*scripth432
          - 128*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*alr
          + 256*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*alr
          + 640/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*alr
          - 512/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*alr
          - 74/3*psiprime(1/3)
          - 50/9*psiprime(1/3)*alr
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 2/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*alr
          + 58/243/(sqrt(3))*alr*pi^3
          + 232/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*alr*pi
          + 32/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 8/9/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1*(
          - 1
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


scalar_smom :=

       + a*Cf*Sigma_2 * (
          - 4/27*alr*pi^2
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a^2*Cf*Ca*Sigma_2 * (
          + 155/243*alr*pi^2
          - 2/81*alr*pi^4
          - 2/3*alr*z3
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 1/9*alr^2*pi^2
          - 1/27*alr^3*pi^2
          - 1691/243*pi^2
          - 26/81*pi^4
          - 38/3*z3
          - scripth312
          - scripth432
          + 40*ss2(1/6*pi)
          - 8*ss2(1/6*pi)*alr
          - 80*ss2(1/2*pi)
          + 16*ss2(1/2*pi)*alr
          - 200/3*ss3(1/6*pi)
          + 40/3*ss3(1/6*pi)*alr
          + 160/3*ss3(1/2*pi)
          - 32/3*ss3(1/2*pi)*alr
          + 1691/162*psiprime(1/3)
          - 155/162*psiprime(1/3)*alr
          + 1/6*psiprime(1/3)*alr^2
          + 1/18*psiprime(1/3)*alr^3
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 5/108*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*alr
          + 29/486/(sqrt(3))*alr*pi^3
          - 145/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*alr*pi
          - 10/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*alr*pi
          + 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Tf*Nf*Sigma_2 * (
          + 80/243*alr*pi^2
          - 32/243*pi^2
          + 16/81*psiprime(1/3)
          - 40/81*psiprime(1/3)*alr
          )

       + a^2*Cf^2*Sigma_2 * (
          - 28/9*alr*pi^2
          + 40/243*alr*pi^4
          + 8/3*alr*z3
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          + 8/243*alr^2*pi^4
          + 188/9*pi^2
          + 56/81*pi^4
          + 24*z3
          - 2/3*scripth312
          - 2/3*scripth432
          - 192*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 384*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 320*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 256*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 94/3*psiprime(1/3)
          - 16/81*psiprime(1/3)*alr*pi^2
          + 14/3*psiprime(1/3)*alr
          - 8/81*psiprime(1/3)*alr^2*pi^2
          - 8/9*psiprime(1/3)*pi^2
          + 2/3*psiprime(1/3)^2
          + 4/27*psiprime(1/3)^2*alr
          + 2/27*psiprime(1/3)^2*alr^2
          - 4/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 116/81/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 16/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 4/3/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1 * (
          - 1
          );

vector_smom := 

       + a*Cf*Sigma_1 * (
          + 2
          - 8/27*alr*pi^2
          - alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_2 * (
          + 8/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_3 * (
          + 4/3
          - 8/27*alr*pi^2
          - 2/3*alr
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_4 * (
          + 4/3
          - 8/27*alr*pi^2
          - 2/3*alr
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_5 * (
          + 8/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_6 * (
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + a^2*Cf*Ca*Sigma_1 * (
          + 707/36
          - 284/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/36*alr
          - 10/27*alr^2*pi^2
          - 5/4*alr^2
          - 2/27*alr^3*pi^2
          - 1/4*alr^3
          - 236/243*pi^2
          - 10/81*pi^4
          - 11/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 10*ss2(1/6*pi)
          - 6*ss2(1/6*pi)*alr
          - 20*ss2(1/2*pi)
          + 12*ss2(1/2*pi)*alr
          - 50/3*ss3(1/6*pi)
          + 10*ss3(1/6*pi)*alr
          + 40/3*ss3(1/2*pi)
          - 8*ss3(1/2*pi)*alr
          + 118/81*psiprime(1/3)
          + 142/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 8/27*psiprime(1/3)*pi^2
          - 2/9*psiprime(1/3)^2
          + 1/108*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/648/(sqrt(3))*alr*pi^3
          - 145/1944/(sqrt(3))*pi^3
          + 1/2/(sqrt(3))*ln(3)*alr*pi
          - 5/6/(sqrt(3))*ln(3)*pi
          - 1/24/(sqrt(3))*ln(3)^2*alr*pi
          + 5/72/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_2 * (
          + 707/27
          - 446/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/27*alr
          - 10/27*alr^2*pi^2
          - 5/3*alr^2
          - 2/27*alr^3*pi^2
          - 1/3*alr^3
          + 266/243*pi^2
          - 32/243*pi^4
          - 2*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 133/81*psiprime(1/3)
          + 223/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/54*psiprime3(1/3)*alr
          )

       + a^2*Cf*Ca*Sigma_3 * (
          + 707/54
          - 122/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/54*alr
          - 10/27*alr^2*pi^2
          - 5/6*alr^2
          - 2/27*alr^3*pi^2
          - 1/6*alr^3
          - 82/27*pi^2
          - 28/243*pi^4
          - 16/3*z3
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 41/9*psiprime(1/3)
          + 61/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_4 * (
          + 707/54
          - 122/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/54*alr
          - 10/27*alr^2*pi^2
          - 5/6*alr^2
          - 2/27*alr^3*pi^2
          - 1/6*alr^3
          - 82/27*pi^2
          - 28/243*pi^4
          - 16/3*z3
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 41/9*psiprime(1/3)
          + 61/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_5 * (
          + 707/27
          - 446/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/27*alr
          - 10/27*alr^2*pi^2
          - 5/3*alr^2
          - 2/27*alr^3*pi^2
          - 1/3*alr^3
          + 266/243*pi^2
          - 32/243*pi^4
          - 2*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 133/81*psiprime(1/3)
          + 223/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/54*psiprime3(1/3)*alr
          )

       + a^2*Cf*Ca*Sigma_6 * (
          + 2/9*alr*pi^2
          - 4/81*alr*pi^4
          - 2/3*alr*z3
          + 2/27*alr^2*pi^2
          - 1672/243*pi^2
          - 32/81*pi^4
          - 28/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 68*ss2(1/6*pi)
          + 4*ss2(1/6*pi)*alr
          - 136*ss2(1/2*pi)
          - 8*ss2(1/2*pi)*alr
          - 340/3*ss3(1/6*pi)
          - 20/3*ss3(1/6*pi)*alr
          + 272/3*ss3(1/2*pi)
          + 16/3*ss3(1/2*pi)*alr
          + 836/81*psiprime(1/3)
          - 1/3*psiprime(1/3)*alr
          - 1/9*psiprime(1/3)*alr^2
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 2/27*psiprime3(1/3)
          + 1/54*psiprime3(1/3)*alr
          - 29/972/(sqrt(3))*alr*pi^3
          - 493/972/(sqrt(3))*pi^3
          - 1/3/(sqrt(3))*ln(3)*alr*pi
          - 17/3/(sqrt(3))*ln(3)*pi
          + 1/36/(sqrt(3))*ln(3)^2*alr*pi
          + 17/36/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Tf*Nf*Sigma_1 * (
          - 58/9
          + 160/243*alr*pi^2
          + 20/9*alr
          - 152/243*pi^2
          + 76/81*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_2 * (
          - 232/27
          + 160/243*alr*pi^2
          + 80/27*alr
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_3 * (
          - 116/27
          + 160/243*alr*pi^2
          + 40/27*alr
          - 80/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_4 * (
          - 116/27
          + 160/243*alr*pi^2
          + 40/27*alr
          - 80/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_5 * (
          - 232/27
          + 160/243*alr*pi^2
          + 80/27*alr
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_6 * (
          - 208/243*pi^2
          + 104/81*psiprime(1/3)
          )

       + a^2*Cf^2*Sigma_1 * (
          - 7/2
          - 68/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 2*alr
          + 122/27*pi^2
          - 20/81*pi^4
          - 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 8*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          - 16*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          - 40/3*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          + 32/3*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          - 61/9*psiprime(1/3)
          + 34/9*psiprime(1/3)*alr
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          + 1/6*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/243/(sqrt(3))*alr*pi^3
          - 29/486/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_2 * (
          - 14/3
          - 28/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 8/3*alr
          + 88/27*pi^2
          - 128/243*pi^4
          - 16*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 48*ss2(1/6*pi)
          - 96*ss2(1/2*pi)
          - 80*ss3(1/6*pi)
          + 64*ss3(1/2*pi)
          - 44/9*psiprime(1/3)
          + 14/9*psiprime(1/3)*alr
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/81/(sqrt(3))*pi^3
          - 4/(sqrt(3))*ln(3)*pi
          + 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_3 * (
          - 7/3
          - 4*alr*pi^2
          + 16/81*alr*pi^4
          + 8/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 4/3*alr
          + 52/9*pi^2
          + 8/243*pi^4
          - 8/3*z3
          - 32*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 64*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 160/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 128/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 26/3*psiprime(1/3)
          + 6*psiprime(1/3)*alr
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_4 * (
          - 7/3
          - 4*alr*pi^2
          + 16/81*alr*pi^4
          + 8/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 4/3*alr
          + 52/9*pi^2
          + 8/243*pi^4
          - 8/3*z3
          - 32*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 64*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 160/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 128/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 26/3*psiprime(1/3)
          + 6*psiprime(1/3)*alr
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_5 * (
          - 14/3
          - 28/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 8/3*alr
          + 88/27*pi^2
          - 128/243*pi^4
          - 16*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 48*ss2(1/6*pi)
          - 96*ss2(1/2*pi)
          - 80*ss3(1/6*pi)
          + 64*ss3(1/2*pi)
          - 44/9*psiprime(1/3)
          + 14/9*psiprime(1/3)*alr
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/81/(sqrt(3))*pi^3
          - 4/(sqrt(3))*ln(3)*pi
          + 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_6 * (
          - 8/27*alr*pi^2
          - 4/27*alr^2*pi^2
          + 172/9*pi^2
          + 8/27*pi^4
          + 8*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 144*ss2(1/6*pi)
          + 288*ss2(1/2*pi)
          + 240*ss3(1/6*pi)
          - 192*ss3(1/2*pi)
          - 86/3*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          + 2/9*psiprime(1/3)*alr^2
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          + 29/27/(sqrt(3))*pi^3
          + 12/(sqrt(3))*ln(3)*pi
          - 1/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1 * (
          - 1
          );

tensor_smom :=

       + a*Cf*Sigma_1*(
          + 2/3
          - 4/27*alr*pi^2
          - 2/3*alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_2*(
          - 4/27*alr*pi^2
          - 4/9*pi^2
          + 2/3*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_3*(
          + 4/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_4*(
          + 2/3
          - 4/27*alr*pi^2
          - 2/3*alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_5*(
          + 2/3
          - 4/27*alr*pi^2
          - 2/3*alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_6*(
          + 4/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_7*(
          + 8/3
          - 16/27*alr*pi^2
          - 8/3*alr
          + 16/27*pi^2
          - 8/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_8*(
          + 4/27*alr*pi^2
          + 4/9*pi^2
          - 2/3*psiprime(1/3)
          - 2/9*psiprime(1/3)*alr
          )

       + a^2*Cf*Ca*Sigma_1*(
          + 205/54
          - 223/243*alr*pi^2
          + 2/81*alr*pi^4
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 223/54*alr
          - 5/27*alr^2*pi^2
          - 5/6*alr^2
          - 1/27*alr^3*pi^2
          - 1/6*alr^3
          + 673/243*pi^2
          + 26/243*pi^4
          + 14/3*z3
          - 1/3*scripth312
          - 1/3*scripth432
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 673/162*psiprime(1/3)
          + 223/162*psiprime(1/3)*alr
          + 5/18*psiprime(1/3)*alr^2
          + 1/18*psiprime(1/3)*alr^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          - 7/108*psiprime3(1/3)
          - 1/108*psiprime3(1/3)*alr
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_2*(
          + 47/243*alr*pi^2
          + 2/27*alr*pi^4
          + 2/3*alr*z3
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 7/27*alr^2*pi^2
          - 1/27*alr^3*pi^2
          + 503/81*pi^2
          + 2/3*pi^4
          + 26/3*z3
          + 5/3*scripth312
          + 5/3*scripth432
          - 112*ss2(1/6*pi)
          - 16*ss2(1/6*pi)*alr
          + 224*ss2(1/2*pi)
          + 32*ss2(1/2*pi)*alr
          + 560/3*ss3(1/6*pi)
          + 80/3*ss3(1/6*pi)*alr
          - 448/3*ss3(1/2*pi)
          - 64/3*ss3(1/2*pi)*alr
          - 503/54*psiprime(1/3)
          - 47/162*psiprime(1/3)*alr
          + 7/18*psiprime(1/3)*alr^2
          + 1/18*psiprime(1/3)*alr^3
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          - 19/108*psiprime3(1/3)
          - 1/36*psiprime3(1/3)*alr
          + 29/243/(sqrt(3))*alr*pi^3
          + 203/243/(sqrt(3))*pi^3
          + 4/3/(sqrt(3))*ln(3)*alr*pi
          + 28/3/(sqrt(3))*ln(3)*pi
          - 1/9/(sqrt(3))*ln(3)^2*alr*pi
          - 7/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_3*(
          + 205/27
          - 446/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/27*alr
          - 10/27*alr^2*pi^2
          - 5/3*alr^2
          - 2/27*alr^3*pi^2
          - 1/3*alr^3
          + 1346/243*pi^2
          + 52/243*pi^4
          + 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 673/81*psiprime(1/3)
          + 223/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 7/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_4*(
          + 205/54
          - 223/243*alr*pi^2
          + 2/81*alr*pi^4
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 223/54*alr
          - 5/27*alr^2*pi^2
          - 5/6*alr^2
          - 1/27*alr^3*pi^2
          - 1/6*alr^3
          + 673/243*pi^2
          + 26/243*pi^4
          + 14/3*z3
          - 1/3*scripth312
          - 1/3*scripth432
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 673/162*psiprime(1/3)
          + 223/162*psiprime(1/3)*alr
          + 5/18*psiprime(1/3)*alr^2
          + 1/18*psiprime(1/3)*alr^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          - 7/108*psiprime3(1/3)
          - 1/108*psiprime3(1/3)*alr
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_5*(
          + 205/54
          - 223/243*alr*pi^2
          + 2/81*alr*pi^4
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 223/54*alr
          - 5/27*alr^2*pi^2
          - 5/6*alr^2
          - 1/27*alr^3*pi^2
          - 1/6*alr^3
          + 673/243*pi^2
          + 26/243*pi^4
          + 14/3*z3
          - 1/3*scripth312
          - 1/3*scripth432
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 673/162*psiprime(1/3)
          + 223/162*psiprime(1/3)*alr
          + 5/18*psiprime(1/3)*alr^2
          + 1/18*psiprime(1/3)*alr^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          - 7/108*psiprime3(1/3)
          - 1/108*psiprime3(1/3)*alr
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_6*(
          + 205/27
          - 446/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/27*alr
          - 10/27*alr^2*pi^2
          - 5/3*alr^2
          - 2/27*alr^3*pi^2
          - 1/3*alr^3
          + 1346/243*pi^2
          + 52/243*pi^4
          + 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 673/81*psiprime(1/3)
          + 223/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 7/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_7*(
          + 410/27
          - 892/243*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 446/27*alr
          - 20/27*alr^2*pi^2
          - 10/3*alr^2
          - 4/27*alr^3*pi^2
          - 2/3*alr^3
          + 2692/243*pi^2
          + 104/243*pi^4
          + 56/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 160*ss2(1/6*pi)
          + 320*ss2(1/2*pi)
          + 800/3*ss3(1/6*pi)
          - 640/3*ss3(1/2*pi)
          - 1346/81*psiprime(1/3)
          + 446/81*psiprime(1/3)*alr
          + 10/9*psiprime(1/3)*alr^2
          + 2/9*psiprime(1/3)*alr^3
          + 64/81*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)^2
          - 7/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          + 290/243/(sqrt(3))*pi^3
          + 40/3/(sqrt(3))*ln(3)*pi
          - 10/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_8*(
          - 47/243*alr*pi^2
          - 2/27*alr*pi^4
          - 2/3*alr*z3
          - 1/3*alr*scripth312
          - 1/3*alr*scripth432
          + 7/27*alr^2*pi^2
          + 1/27*alr^3*pi^2
          - 503/81*pi^2
          - 2/3*pi^4
          - 26/3*z3
          - 5/3*scripth312
          - 5/3*scripth432
          + 112*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          - 224*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          - 560/3*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          + 448/3*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          + 503/54*psiprime(1/3)
          + 47/162*psiprime(1/3)*alr
          - 7/18*psiprime(1/3)*alr^2
          - 1/18*psiprime(1/3)*alr^3
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 19/108*psiprime3(1/3)
          + 1/36*psiprime3(1/3)*alr
          - 29/243/(sqrt(3))*alr*pi^3
          - 203/243/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 28/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          + 7/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Tf*Nf*Sigma_1*(
          - 40/27
          + 80/243*alr*pi^2
          + 40/27*alr
          - 80/243*pi^2
          + 40/81*psiprime(1/3)
          - 40/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_2*(
          + 80/243*alr*pi^2
          + 128/81*pi^2
          - 64/27*psiprime(1/3)
          - 40/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_3*(
          - 80/27
          + 160/243*alr*pi^2
          + 80/27*alr
          - 160/243*pi^2
          + 80/81*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_4*(
          - 40/27
          + 80/243*alr*pi^2
          + 40/27*alr
          - 80/243*pi^2
          + 40/81*psiprime(1/3)
          - 40/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_5*(
          - 40/27
          + 80/243*alr*pi^2
          + 40/27*alr
          - 80/243*pi^2
          + 40/81*psiprime(1/3)
          - 40/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_6*(
          - 80/27
          + 160/243*alr*pi^2
          + 80/27*alr
          - 160/243*pi^2
          + 80/81*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_7*(
          - 160/27
          + 320/243*alr*pi^2
          + 160/27*alr
          - 320/243*pi^2
          + 160/81*psiprime(1/3)
          - 160/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_8*(
          - 80/243*alr*pi^2
          - 128/81*pi^2
          + 64/27*psiprime(1/3)
          + 40/81*psiprime(1/3)*alr
          )

       + a^2*Cf^2*Sigma_1*(
          - 10/9
          - 80/81*alr*pi^2
          + 8/243*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          + 8/9*alr
          + 16/81*alr^2*pi^2
          + 8/243*alr^2*pi^4
          + 2/9*alr^2
          + 112/81*pi^2
          - 56/243*pi^4
          - 16/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 32*ss2(1/6*pi)
          - 64*ss2(1/2*pi)
          - 160/3*ss3(1/6*pi)
          + 128/3*ss3(1/2*pi)
          - 56/27*psiprime(1/3)
          + 16/81*psiprime(1/3)*alr*pi^2
          + 40/27*psiprime(1/3)*alr
          - 8/81*psiprime(1/3)*alr^2*pi^2
          - 8/27*psiprime(1/3)*alr^2
          - 40/81*psiprime(1/3)*pi^2
          + 10/27*psiprime(1/3)^2
          - 4/27*psiprime(1/3)^2*alr
          + 2/27*psiprime(1/3)^2*alr^2
          + 4/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_2*(
          - 268/81*alr*pi^2
          + 40/243*alr*pi^4
          + 8/3*alr*z3
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          + 16/81*alr^2*pi^2
          + 8/243*alr^2*pi^4
          - 460/27*pi^2
          - 8/27*pi^4
          + 8/3*z3
          + 2*scripth312
          + 2*scripth432
          + 128*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          - 256*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          - 640/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          + 512/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          + 230/9*psiprime(1/3)
          - 16/81*psiprime(1/3)*alr*pi^2
          + 134/27*psiprime(1/3)*alr
          - 8/81*psiprime(1/3)*alr^2*pi^2
          - 8/27*psiprime(1/3)*alr^2
          + 40/27*psiprime(1/3)*pi^2
          - 10/9*psiprime(1/3)^2
          + 4/27*psiprime(1/3)^2*alr
          + 2/27*psiprime(1/3)^2*alr^2
          - 2/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          - 232/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          - 32/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          + 8/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_3*(
          - 20/9
          - 160/81*alr*pi^2
          + 16/243*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 16/9*alr
          + 32/81*alr^2*pi^2
          + 16/243*alr^2*pi^4
          + 4/9*alr^2
          + 224/81*pi^2
          - 112/243*pi^4
          - 32/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 64*ss2(1/6*pi)
          - 128*ss2(1/2*pi)
          - 320/3*ss3(1/6*pi)
          + 256/3*ss3(1/2*pi)
          - 112/27*psiprime(1/3)
          + 32/81*psiprime(1/3)*alr*pi^2
          + 80/27*psiprime(1/3)*alr
          - 16/81*psiprime(1/3)*alr^2*pi^2
          - 16/27*psiprime(1/3)*alr^2
          - 80/81*psiprime(1/3)*pi^2
          + 20/27*psiprime(1/3)^2
          - 8/27*psiprime(1/3)^2*alr
          + 4/27*psiprime(1/3)^2*alr^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 116/243/(sqrt(3))*pi^3
          - 16/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_4*(
          - 10/9
          - 80/81*alr*pi^2
          + 8/243*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          + 8/9*alr
          + 16/81*alr^2*pi^2
          + 8/243*alr^2*pi^4
          + 2/9*alr^2
          + 112/81*pi^2
          - 56/243*pi^4
          - 16/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 32*ss2(1/6*pi)
          - 64*ss2(1/2*pi)
          - 160/3*ss3(1/6*pi)
          + 128/3*ss3(1/2*pi)
          - 56/27*psiprime(1/3)
          + 16/81*psiprime(1/3)*alr*pi^2
          + 40/27*psiprime(1/3)*alr
          - 8/81*psiprime(1/3)*alr^2*pi^2
          - 8/27*psiprime(1/3)*alr^2
          - 40/81*psiprime(1/3)*pi^2
          + 10/27*psiprime(1/3)^2
          - 4/27*psiprime(1/3)^2*alr
          + 2/27*psiprime(1/3)^2*alr^2
          + 4/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_5*(
          - 10/9
          - 80/81*alr*pi^2
          + 8/243*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          + 8/9*alr
          + 16/81*alr^2*pi^2
          + 8/243*alr^2*pi^4
          + 2/9*alr^2
          + 112/81*pi^2
          - 56/243*pi^4
          - 16/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 32*ss2(1/6*pi)
          - 64*ss2(1/2*pi)
          - 160/3*ss3(1/6*pi)
          + 128/3*ss3(1/2*pi)
          - 56/27*psiprime(1/3)
          + 16/81*psiprime(1/3)*alr*pi^2
          + 40/27*psiprime(1/3)*alr
          - 8/81*psiprime(1/3)*alr^2*pi^2
          - 8/27*psiprime(1/3)*alr^2
          - 40/81*psiprime(1/3)*pi^2
          + 10/27*psiprime(1/3)^2
          - 4/27*psiprime(1/3)^2*alr
          + 2/27*psiprime(1/3)^2*alr^2
          + 4/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_6*(
          - 20/9
          - 160/81*alr*pi^2
          + 16/243*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 16/9*alr
          + 32/81*alr^2*pi^2
          + 16/243*alr^2*pi^4
          + 4/9*alr^2
          + 224/81*pi^2
          - 112/243*pi^4
          - 32/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 64*ss2(1/6*pi)
          - 128*ss2(1/2*pi)
          - 320/3*ss3(1/6*pi)
          + 256/3*ss3(1/2*pi)
          - 112/27*psiprime(1/3)
          + 32/81*psiprime(1/3)*alr*pi^2
          + 80/27*psiprime(1/3)*alr
          - 16/81*psiprime(1/3)*alr^2*pi^2
          - 16/27*psiprime(1/3)*alr^2
          - 80/81*psiprime(1/3)*pi^2
          + 20/27*psiprime(1/3)^2
          - 8/27*psiprime(1/3)^2*alr
          + 4/27*psiprime(1/3)^2*alr^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 116/243/(sqrt(3))*pi^3
          - 16/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_7*(
          - 40/9
          - 320/81*alr*pi^2
          + 32/243*alr*pi^4
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 32/9*alr
          + 64/81*alr^2*pi^2
          + 32/243*alr^2*pi^4
          + 8/9*alr^2
          + 448/81*pi^2
          - 224/243*pi^4
          - 64/3*z3
          - 8/3*scripth312
          - 8/3*scripth432
          + 128*ss2(1/6*pi)
          - 256*ss2(1/2*pi)
          - 640/3*ss3(1/6*pi)
          + 512/3*ss3(1/2*pi)
          - 224/27*psiprime(1/3)
          + 64/81*psiprime(1/3)*alr*pi^2
          + 160/27*psiprime(1/3)*alr
          - 32/81*psiprime(1/3)*alr^2*pi^2
          - 32/27*psiprime(1/3)*alr^2
          - 160/81*psiprime(1/3)*pi^2
          + 40/27*psiprime(1/3)^2
          - 16/27*psiprime(1/3)^2*alr
          + 8/27*psiprime(1/3)^2*alr^2
          + 16/27*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 232/243/(sqrt(3))*pi^3
          - 32/3/(sqrt(3))*ln(3)*pi
          + 8/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_8*(
          + 268/81*alr*pi^2
          - 40/243*alr*pi^4
          - 8/3*alr*z3
          - 2/3*alr*scripth312
          - 2/3*alr*scripth432
          - 16/81*alr^2*pi^2
          - 8/243*alr^2*pi^4
          + 460/27*pi^2
          + 8/27*pi^4
          - 8/3*z3
          - 2*scripth312
          - 2*scripth432
          - 128*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*alr
          + 256*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*alr
          + 640/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*alr
          - 512/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*alr
          - 230/9*psiprime(1/3)
          + 16/81*psiprime(1/3)*alr*pi^2
          - 134/27*psiprime(1/3)*alr
          + 8/81*psiprime(1/3)*alr^2*pi^2
          + 8/27*psiprime(1/3)*alr^2
          - 40/27*psiprime(1/3)*pi^2
          + 10/9*psiprime(1/3)^2
          - 4/27*psiprime(1/3)^2*alr
          - 2/27*psiprime(1/3)^2*alr^2
          + 2/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*alr
          + 58/243/(sqrt(3))*alr*pi^3
          + 232/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*alr*pi
          + 32/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 8/9/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1*(
          - 1
          );

tensor_altsmom :=

       + a*Cf*Sigma_2*(
          - 4/27*alr*pi^2
          - 4/9*pi^2
          + 2/3*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_3*(
          + 4/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_4*(
          + 2/3
          - 4/27*alr*pi^2
          - 2/3*alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_5*(
          + 2/3
          - 4/27*alr*pi^2
          - 2/3*alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_6*(
          + 4/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_7*(
          + 8/3
          - 16/27*alr*pi^2
          - 8/3*alr
          + 16/27*pi^2
          - 8/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          )

       + a*Cf*Sigma_8*(
          + 4/27*alr*pi^2
          + 4/9*pi^2
          - 2/3*psiprime(1/3)
          - 2/9*psiprime(1/3)*alr
          )

       + a^2*Cf*Ca*Sigma_2*(
          + 47/243*alr*pi^2
          + 2/27*alr*pi^4
          + 2/3*alr*z3
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 7/27*alr^2*pi^2
          - 1/27*alr^3*pi^2
          + 503/81*pi^2
          + 2/3*pi^4
          + 26/3*z3
          + 5/3*scripth312
          + 5/3*scripth432
          - 112*ss2(1/6*pi)
          - 16*ss2(1/6*pi)*alr
          + 224*ss2(1/2*pi)
          + 32*ss2(1/2*pi)*alr
          + 560/3*ss3(1/6*pi)
          + 80/3*ss3(1/6*pi)*alr
          - 448/3*ss3(1/2*pi)
          - 64/3*ss3(1/2*pi)*alr
          - 503/54*psiprime(1/3)
          - 47/162*psiprime(1/3)*alr
          + 7/18*psiprime(1/3)*alr^2
          + 1/18*psiprime(1/3)*alr^3
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          - 19/108*psiprime3(1/3)
          - 1/36*psiprime3(1/3)*alr
          + 29/243/(sqrt(3))*alr*pi^3
          + 203/243/(sqrt(3))*pi^3
          + 4/3/(sqrt(3))*ln(3)*alr*pi
          + 28/3/(sqrt(3))*ln(3)*pi
          - 1/9/(sqrt(3))*ln(3)^2*alr*pi
          - 7/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_3*(
          + 205/27
          - 446/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/27*alr
          - 10/27*alr^2*pi^2
          - 5/3*alr^2
          - 2/27*alr^3*pi^2
          - 1/3*alr^3
          + 1346/243*pi^2
          + 52/243*pi^4
          + 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 673/81*psiprime(1/3)
          + 223/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 7/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_4*(
          + 205/54
          - 223/243*alr*pi^2
          + 2/81*alr*pi^4
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 223/54*alr
          - 5/27*alr^2*pi^2
          - 5/6*alr^2
          - 1/27*alr^3*pi^2
          - 1/6*alr^3
          + 673/243*pi^2
          + 26/243*pi^4
          + 14/3*z3
          - 1/3*scripth312
          - 1/3*scripth432
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 673/162*psiprime(1/3)
          + 223/162*psiprime(1/3)*alr
          + 5/18*psiprime(1/3)*alr^2
          + 1/18*psiprime(1/3)*alr^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          - 7/108*psiprime3(1/3)
          - 1/108*psiprime3(1/3)*alr
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_5*(
          + 205/54
          - 223/243*alr*pi^2
          + 2/81*alr*pi^4
          + 1/3*alr*scripth312
          + 1/3*alr*scripth432
          - 223/54*alr
          - 5/27*alr^2*pi^2
          - 5/6*alr^2
          - 1/27*alr^3*pi^2
          - 1/6*alr^3
          + 673/243*pi^2
          + 26/243*pi^4
          + 14/3*z3
          - 1/3*scripth312
          - 1/3*scripth432
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 673/162*psiprime(1/3)
          + 223/162*psiprime(1/3)*alr
          + 5/18*psiprime(1/3)*alr^2
          + 1/18*psiprime(1/3)*alr^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          - 7/108*psiprime3(1/3)
          - 1/108*psiprime3(1/3)*alr
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_6*(
          + 205/27
          - 446/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/27*alr
          - 10/27*alr^2*pi^2
          - 5/3*alr^2
          - 2/27*alr^3*pi^2
          - 1/3*alr^3
          + 1346/243*pi^2
          + 52/243*pi^4
          + 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 673/81*psiprime(1/3)
          + 223/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 7/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_7*(
          + 410/27
          - 892/243*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 446/27*alr
          - 20/27*alr^2*pi^2
          - 10/3*alr^2
          - 4/27*alr^3*pi^2
          - 2/3*alr^3
          + 2692/243*pi^2
          + 104/243*pi^4
          + 56/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 160*ss2(1/6*pi)
          + 320*ss2(1/2*pi)
          + 800/3*ss3(1/6*pi)
          - 640/3*ss3(1/2*pi)
          - 1346/81*psiprime(1/3)
          + 446/81*psiprime(1/3)*alr
          + 10/9*psiprime(1/3)*alr^2
          + 2/9*psiprime(1/3)*alr^3
          + 64/81*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)^2
          - 7/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          + 290/243/(sqrt(3))*pi^3
          + 40/3/(sqrt(3))*ln(3)*pi
          - 10/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_8*(
          - 47/243*alr*pi^2
          - 2/27*alr*pi^4
          - 2/3*alr*z3
          - 1/3*alr*scripth312
          - 1/3*alr*scripth432
          + 7/27*alr^2*pi^2
          + 1/27*alr^3*pi^2
          - 503/81*pi^2
          - 2/3*pi^4
          - 26/3*z3
          - 5/3*scripth312
          - 5/3*scripth432
          + 112*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          - 224*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          - 560/3*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          + 448/3*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          + 503/54*psiprime(1/3)
          + 47/162*psiprime(1/3)*alr
          - 7/18*psiprime(1/3)*alr^2
          - 1/18*psiprime(1/3)*alr^3
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 19/108*psiprime3(1/3)
          + 1/36*psiprime3(1/3)*alr
          - 29/243/(sqrt(3))*alr*pi^3
          - 203/243/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 28/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          + 7/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Tf*Nf*Sigma_2*(
          + 80/243*alr*pi^2
          + 128/81*pi^2
          - 64/27*psiprime(1/3)
          - 40/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_3*(
          - 80/27
          + 160/243*alr*pi^2
          + 80/27*alr
          - 160/243*pi^2
          + 80/81*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_4*(
          - 40/27
          + 80/243*alr*pi^2
          + 40/27*alr
          - 80/243*pi^2
          + 40/81*psiprime(1/3)
          - 40/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_5*(
          - 40/27
          + 80/243*alr*pi^2
          + 40/27*alr
          - 80/243*pi^2
          + 40/81*psiprime(1/3)
          - 40/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_6*(
          - 80/27
          + 160/243*alr*pi^2
          + 80/27*alr
          - 160/243*pi^2
          + 80/81*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_7*(
          - 160/27
          + 320/243*alr*pi^2
          + 160/27*alr
          - 320/243*pi^2
          + 160/81*psiprime(1/3)
          - 160/81*psiprime(1/3)*alr
          )

       + a^2*Cf*Tf*Nf*Sigma_8*(
          - 80/243*alr*pi^2
          - 128/81*pi^2
          + 64/27*psiprime(1/3)
          + 40/81*psiprime(1/3)*alr
          )

       + a^2*Cf^2*Sigma_2*(
          - 28/9*alr*pi^2
          + 152/729*alr*pi^4
          + 8/3*alr*z3
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          + 8/27*alr^2*pi^2
          + 40/729*alr^2*pi^4
          - 52/3*pi^2
          - 88/243*pi^4
          + 8/3*z3
          + 2*scripth312
          + 2*scripth432
          + 128*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          - 256*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          - 640/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          + 512/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          + 26*psiprime(1/3)
          - 80/243*psiprime(1/3)*alr*pi^2
          + 14/3*psiprime(1/3)*alr
          - 40/243*psiprime(1/3)*alr^2*pi^2
          - 4/9*psiprime(1/3)*alr^2
          + 136/81*psiprime(1/3)*pi^2
          - 34/27*psiprime(1/3)^2
          + 20/81*psiprime(1/3)^2*alr
          + 10/81*psiprime(1/3)^2*alr^2
          - 2/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          - 232/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          - 32/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          + 8/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_3*(
          - 4/3
          - 224/81*alr*pi^2
          - 16/729*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 64/81*alr^2*pi^2
          + 80/729*alr^2*pi^4
          + 4/3*alr^2
          + 256/81*pi^2
          - 304/729*pi^4
          - 32/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 64*ss2(1/6*pi)
          - 128*ss2(1/2*pi)
          - 320/3*ss3(1/6*pi)
          + 256/3*ss3(1/2*pi)
          - 128/27*psiprime(1/3)
          + 160/243*psiprime(1/3)*alr*pi^2
          + 112/27*psiprime(1/3)*alr
          - 80/243*psiprime(1/3)*alr^2*pi^2
          - 32/27*psiprime(1/3)*alr^2
          - 272/243*psiprime(1/3)*pi^2
          + 68/81*psiprime(1/3)^2
          - 40/81*psiprime(1/3)^2*alr
          + 20/81*psiprime(1/3)^2*alr^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 116/243/(sqrt(3))*pi^3
          - 16/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_4*(
          - 2/3
          - 112/81*alr*pi^2
          - 8/729*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          + 32/81*alr^2*pi^2
          + 40/729*alr^2*pi^4
          + 2/3*alr^2
          + 128/81*pi^2
          - 152/729*pi^4
          - 16/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 32*ss2(1/6*pi)
          - 64*ss2(1/2*pi)
          - 160/3*ss3(1/6*pi)
          + 128/3*ss3(1/2*pi)
          - 64/27*psiprime(1/3)
          + 80/243*psiprime(1/3)*alr*pi^2
          + 56/27*psiprime(1/3)*alr
          - 40/243*psiprime(1/3)*alr^2*pi^2
          - 16/27*psiprime(1/3)*alr^2
          - 136/243*psiprime(1/3)*pi^2
          + 34/81*psiprime(1/3)^2
          - 20/81*psiprime(1/3)^2*alr
          + 10/81*psiprime(1/3)^2*alr^2
          + 4/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_5*(
          - 2/3
          - 112/81*alr*pi^2
          - 8/729*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          + 32/81*alr^2*pi^2
          + 40/729*alr^2*pi^4
          + 2/3*alr^2
          + 128/81*pi^2
          - 152/729*pi^4
          - 16/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 32*ss2(1/6*pi)
          - 64*ss2(1/2*pi)
          - 160/3*ss3(1/6*pi)
          + 128/3*ss3(1/2*pi)
          - 64/27*psiprime(1/3)
          + 80/243*psiprime(1/3)*alr*pi^2
          + 56/27*psiprime(1/3)*alr
          - 40/243*psiprime(1/3)*alr^2*pi^2
          - 16/27*psiprime(1/3)*alr^2
          - 136/243*psiprime(1/3)*pi^2
          + 34/81*psiprime(1/3)^2
          - 20/81*psiprime(1/3)^2*alr
          + 10/81*psiprime(1/3)^2*alr^2
          + 4/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_6*(
          - 4/3
          - 224/81*alr*pi^2
          - 16/729*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 64/81*alr^2*pi^2
          + 80/729*alr^2*pi^4
          + 4/3*alr^2
          + 256/81*pi^2
          - 304/729*pi^4
          - 32/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 64*ss2(1/6*pi)
          - 128*ss2(1/2*pi)
          - 320/3*ss3(1/6*pi)
          + 256/3*ss3(1/2*pi)
          - 128/27*psiprime(1/3)
          + 160/243*psiprime(1/3)*alr*pi^2
          + 112/27*psiprime(1/3)*alr
          - 80/243*psiprime(1/3)*alr^2*pi^2
          - 32/27*psiprime(1/3)*alr^2
          - 272/243*psiprime(1/3)*pi^2
          + 68/81*psiprime(1/3)^2
          - 40/81*psiprime(1/3)^2*alr
          + 20/81*psiprime(1/3)^2*alr^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 116/243/(sqrt(3))*pi^3
          - 16/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_7*(
          - 8/3
          - 448/81*alr*pi^2
          - 32/729*alr*pi^4
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 128/81*alr^2*pi^2
          + 160/729*alr^2*pi^4
          + 8/3*alr^2
          + 512/81*pi^2
          - 608/729*pi^4
          - 64/3*z3
          - 8/3*scripth312
          - 8/3*scripth432
          + 128*ss2(1/6*pi)
          - 256*ss2(1/2*pi)
          - 640/3*ss3(1/6*pi)
          + 512/3*ss3(1/2*pi)
          - 256/27*psiprime(1/3)
          + 320/243*psiprime(1/3)*alr*pi^2
          + 224/27*psiprime(1/3)*alr
          - 160/243*psiprime(1/3)*alr^2*pi^2
          - 64/27*psiprime(1/3)*alr^2
          - 544/243*psiprime(1/3)*pi^2
          + 136/81*psiprime(1/3)^2
          - 80/81*psiprime(1/3)^2*alr
          + 40/81*psiprime(1/3)^2*alr^2
          + 16/27*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 232/243/(sqrt(3))*pi^3
          - 32/3/(sqrt(3))*ln(3)*pi
          + 8/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_8*(
          + 28/9*alr*pi^2
          - 152/729*alr*pi^4
          - 8/3*alr*z3
          - 2/3*alr*scripth312
          - 2/3*alr*scripth432
          - 8/27*alr^2*pi^2
          - 40/729*alr^2*pi^4
          + 52/3*pi^2
          + 88/243*pi^4
          - 8/3*z3
          - 2*scripth312
          - 2*scripth432
          - 128*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*alr
          + 256*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*alr
          + 640/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*alr
          - 512/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*alr
          - 26*psiprime(1/3)
          + 80/243*psiprime(1/3)*alr*pi^2
          - 14/3*psiprime(1/3)*alr
          + 40/243*psiprime(1/3)*alr^2*pi^2
          + 4/9*psiprime(1/3)*alr^2
          - 136/81*psiprime(1/3)*pi^2
          + 34/27*psiprime(1/3)^2
          - 20/81*psiprime(1/3)^2*alr
          - 10/81*psiprime(1/3)^2*alr^2
          + 2/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*alr
          + 58/243/(sqrt(3))*alr*pi^3
          + 232/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*alr*pi
          + 32/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 8/9/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1*(
          - 1
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


